Connecting Giant Planet Atmosphere and Interior Modeling: Constraints on Atmospheric Metal Enrichment

Atmospheric characterization through spectroscopic analysis, an essential tool of modern exoplanet science, can benefit significantly from the context provided by interior structure models. In particular, the planet's bulk metallicity $Z_p$ places an upper limit on potential atmospheric metallicity. Here we construct interior structure models to derive $Z_p$ and atmospheric metallicity upper limits for 403 known transiting giant exoplanets. These limits are low enough that they can usefully inform atmosphere models. Additionally, we argue that comparing $Z_p$ to the observed atmospheric metallicity gives a useful measure of how well-mixed metals are within the planet. This represents a new avenue for learning about planetary interiors. To aid in the future characterization of new planet discoveries we derive analytic prior predictions of atmosphere metallicity as a function of planet mass, and evaluate the effectiveness of our approach on Jupiter and Saturn. We we include log-linear fits for approximating the metallicities of planets not in our catalog.

==> anc/limits.csv <==
name,mass,radius,period,flux,nz,nzErr,nzlim,metal,metalErr
CoRoT-1 b,1.03,1.49,1.51,2.94,34.14,9.0,49.98,0.19,0.04
CoRoT-2 b,3.47,1.47,1.74,1.3,6.7,2.51,11.32,0.04,0.02
CoRoT-4 b,0.72,1.19,9.2,0.3,20.62,6.95,33.08,0.12,0.04
CoRoT-6 b,2.96,1.17,8.89,0.24,11.21,4.42,19.41,0.07,0.03
CoRoT-8 b,0.22,0.57,6.21,0.12,270.12,32.37,326.77,0.65,0.03
CoRoT-9 b,0.84,1.07,95.27,0.01,23.1,10.03,42.0,0.14,0.05
CoRoT-10 b,2.75,0.97,13.24,0.05,35.49,17.04,67.33,0.19,0.07
CoRoT-11 b,2.33,1.43,2.99,2.08,13.34,4.24,20.87,0.08,0.02
CoRoT-12 b,0.92,1.44,2.83,0.99,25.02,10.6,44.65,0.15,0.05
CoRoT-13 b,1.31,0.88,4.04,0.6,101.84,6.7,113.22,0.42,0.02
CoRoT-14 b,7.6,1.09,1.51,3.27,35.39,13.21,59.08,0.19,0.06
CoRoT-16 b,0.54,1.17,5.35,0.49,46.91,22.22,87.91,0.24,0.08
CoRoT-17 b,2.43,1.02,3.77,1.58,70.42,20.12,106.7,0.32,0.06
CoRoT-18 b,3.47,1.31,1.9,1.24,23.99,14.55,51.9,0.14,0.07
CoRoT-19 b,1.11,1.29,3.9,1.71,39.86,5.4,49.0,0.22,0.02
CoRoT-20 b,4.3,0.84,9.24,0.19,101.49,22.89,142.01,0.41,0.05
CoRoT-21 b,2.26,1.3,2.72,3.96,35.55,17.39,68.12,0.19,0.07
CoRoT-23 b,2.8,1.05,3.63,1.69,50.1,44.12,99.19,0.25,0.09
CoRoT-24 c,0.09,0.44,11.76,0.06,463.45,525.89,775.65,0.75,0.06
CoRoT-26 b,0.52,1.26,4.2,1.39,67.86,14.45,93.54,0.32,0.05
CoRoT-27 b,10.39,1.01,3.58,0.77,21.45,8.49,36.83,0.13,0.04
CoRoT-29 b,0.85,0.9,2.85,0.51,79.79,57.23,171.67,0.33,0.12
CoRoT-30 b,2.9,1.01,9.06,0.15,27.7,14.22,54.47,0.16,0.07
CoRoT-31 b,0.84,1.46,4.63,1.37,47.24,36.72,107.52,0.23,0.11
EPIC 220501947 b,0.34,0.95,4.02,0.11,42.33,5.68,51.84,0.23,0.02
GJ 436 b,0.07,0.37,2.64,0.06,733.45,132.84,978.48,0.83,0.02
HAT-P-1 b,0.52,1.32,4.47,0.7,34.33,3.4,39.84,0.19,0.02
HAT-P-2 b,8.74,0.95,5.63,0.99,10.78,5.56,21.33,0.07,0.03
HAT-P-3 b,0.65,0.94,2.9,0.45,103.37,23.45,145.52,0.41,0.05
HAT-P-4 b,0.67,1.27,3.06,1.86,62.4,8.68,77.35,0.3,0.03
HAT-P-5 b,0.98,1.21,2.79,1.17,51.22,17.18,81.62,0.26,0.06
HAT-P-6 b,1.32,1.48,3.85,2.19,28.91,13.49,54.16,0.16,0.06
HAT-P-7 b,1.84,1.51,2.2,5.69,31.26,17.93,65.35,0.17,0.08
HAT-P-8 b,1.28,1.4,3.08,2.22,33.41,14.52,60.24,0.18,0.06
HAT-P-9 b,0.78,1.4,3.92,1.24,30.32,7.5,43.47,0.17,0.04
HAT-P-11 b,0.07,0.39,4.89,0.11,539.84,87.94,699.66,0.79,0.03
HAT-P-12 b,0.21,0.96,3.21,0.19,66.83,9.15,82.3,0.32,0.03
HAT-P-13 b,0.85,1.27,2.92,1.68,50.13,9.68,67.2,0.26,0.04
HAT-P-14 b,3.44,1.42,4.63,2.2,18.73,9.26,36.29,0.11,0.05
HAT-P-15 b,1.94,1.06,10.86,0.15,23.47,10.91,44.07,0.14,0.05
HAT-P-16 b,4.19,1.29,2.78,1.59,16.9,6.98,29.84,0.1,0.04
HAT-P-17 b,0.58,1.05,10.34,0.1,21.36,6.83,33.52,0.13,0.04
HAT-P-18 b,0.2,1.0,5.51,0.12,45.18,11.76,65.74,0.24,0.05
HAT-P-19 b,0.29,1.13,4.01,0.24,40.14,11.14,59.92,0.22,0.05
HAT-P-20 b,7.25,0.87,2.88,0.2,55.13,13.32,78.54,0.28,0.05
HAT-P-21 b,4.87,1.11,4.12,0.74,26.64,18.42,60.96,0.15,0.08
HAT-P-22 b,2.47,1.15,3.21,0.7,32.35,21.79,72.32,0.17,0.08
HAT-P-23 b,1.34,1.09,1.21,2.57,70.35,57.03,162.0,0.3,0.13
HAT-P-24 b,0.75,1.3,3.36,1.79,58.12,32.14,115.89,0.27,0.1
HAT-P-25 b,0.57,1.14,3.65,0.44,34.44,9.33,51.07,0.19,0.04
HAT-P-26 b,0.07,0.63,4.23,0.27,281.06,39.12,348.45,0.66,0.03
HAT-P-28 b,0.63,1.21,3.26,0.82,47.21,13.68,71.96,0.24,0.05
HAT-P-29 b,0.88,1.17,5.72,0.64,40.92,19.9,77.62,0.21,0.08
HAT-P-31 b,2.27,1.09,5.01,1.09,42.85,26.59,92.58,0.22,0.1
HAT-P-32 b,0.83,1.75,2.15,2.19,27.79,13.65,52.25,0.16,0.06
HAT-P-34 b,7.01,1.35,5.45,1.54,21.23,15.38,49.85,0.12,0.07
HAT-P-36 b,1.53,1.15,1.33,2.07,56.53,20.06,92.57,0.28,0.07
HAT-P-37 b,1.17,1.18,2.8,0.61,29.11,11.23,49.52,0.17,0.05
HAT-P-38 b,0.27,0.82,4.64,0.31,120.92,30.72,177.12,0.45,0.06
HAT-P-39 b,0.6,1.57,3.54,2.12,46.08,12.64,68.6,0.24,0.05
HAT-P-42 b,1.04,1.28,4.64,0.94,34.99,17.54,67.84,0.19,0.07
HAT-P-43 b,0.66,1.28,3.33,0.77,33.43,6.63,44.76,0.19,0.03
HAT-P-44 b,0.35,1.24,4.3,0.34,34.48,9.65,51.47,0.19,0.04
HAT-P-45 b,0.89,1.43,3.13,1.68,35.01,13.36,59.54,0.19,0.06
HAT-P-49 b,2.2,1.59,2.69,5.87,24.13,12.96,48.61,0.14,0.06
HAT-P-50 b,1.35,1.29,3.12,2.7,45.37,9.98,62.7,0.24,0.04
HAT-P-51 b,0.31,1.29,4.22,0.46,47.56,7.52,61.87,0.25,0.03
HAT-P-52 b,0.82,1.01,2.75,0.49,56.74,17.43,88.34,0.28,0.06
HAT-P-53 b,1.48,1.32,1.96,2.29,35.67,11.85,56.96,0.2,0.05
HAT-P-54 b,0.76,0.94,3.8,0.1,40.65,8.51,55.54,0.22,0.04
HAT-P-55 b,0.58,1.18,3.59,0.68,46.1,8.92,61.56,0.24,0.04
HAT-P-56 b,2.31,1.51,2.79,2.84,19.24,8.67,35.48,0.12,0.05
HAT-P-66 b,0.78,1.59,2.97,2.97,41.3,10.68,59.91,0.22,0.04
HATS-1 b,1.86,1.3,3.45,0.8,24.04,12.12,46.89,0.14,0.06
HATS-2 b,1.34,1.17,1.35,1.4,48.97,6.72,60.42,0.25,0.03
HATS-3 b,1.07,1.38,3.55,1.66,96.57,64.01,203.77,0.37,0.12
HATS-4 b,1.32,1.02,2.52,0.69,59.7,9.87,76.95,0.29,0.03
HATS-5 b,0.24,0.91,4.76,0.25,86.81,9.25,102.57,0.38,0.03
HATS-6 b,0.32,1.0,3.33,0.06,22.95,6.01,33.6,0.14,0.03
HATS-7 b,0.12,0.56,3.19,0.31,336.95,59.38,444.19,0.7,0.03
HATS-9 b,0.84,1.24,1.92,3.04,79.41,5.04,87.98,0.36,0.01
HATS-10 b,0.53,0.97,3.31,1.02,109.16,16.77,138.38,0.43,0.04
HATS-11 b,0.85,1.61,3.62,2.23,28.77,6.26,39.51,0.17,0.03
HATS-12 b,2.38,0.69,3.14,1.42,26.47,7.41,39.56,0.15,0.04
HATS-13 b,0.54,1.21,3.04,0.56,36.85,7.19,49.48,0.2,0.03
HATS-14 b,1.07,1.04,2.77,0.6,53.33,6.98,65.28,0.27,0.03
HATS-15 b,2.17,1.1,1.75,1.13,46.79,9.02,62.38,0.24,0.04
HATS-16 b,3.27,1.3,2.69,1.46,23.79,13.26,49.12,0.14,0.06
HATS-17 b,1.34,0.78,16.25,0.1,110.86,35.75,176.1,0.43,0.08
HATS-18 b,1.98,1.34,0.84,4.1,34.74,10.25,52.84,0.19,0.05
HATS-20 b,0.27,0.78,3.8,0.45,161.85,28.65,213.18,0.53,0.04
HATS-22 b,2.74,0.95,4.72,0.12,38.75,11.95,60.01,0.21,0.05
HATS-23 b,1.47,1.86,2.16,1.72,28.76,18.9,63.05,0.16,0.08
HATS-24 b,2.44,1.49,1.35,4.33,17.39,6.06,28.31,0.11,0.03
HATS-25 b,0.61,1.26,4.3,0.61,34.47,11.73,55.66,0.19,0.05
HATS-26 b,0.65,1.75,3.3,3.19,49.32,14.71,74.92,0.25,0.06
HATS-27 b,0.53,1.5,4.64,2.1,59.65,21.67,98.18,0.29,0.07
HATS-28 b,0.67,1.19,3.18,0.57,34.82,10.32,53.03,0.19,0.05
HATS-29 b,0.65,1.25,4.61,0.49,25.09,7.37,38.16,0.15,0.04
HATS-30 b,0.71,1.18,3.17,0.91,50.79,8.79,66.12,0.26,0.03
HATS-31 b,0.88,1.64,3.38,2.59,34.96,15.93,64.26,0.19,0.07
HATS-32 b,0.92,1.25,2.81,1.1,40.5,16.02,69.79,0.22,0.06
HATS-33 b,1.19,1.23,2.55,0.95,33.07,12.89,56.62,0.18,0.06
HATS-34 b,0.94,1.43,2.11,0.99,31.32,16.74,62.38,0.17,0.07
HATS-35 b,1.22,1.46,1.82,4.06,33.98,6.63,45.43,0.19,0.03
HATS-36 b,2.79,1.15,4.18,0.71,14.59,5.18,23.91,0.09,0.03
HATS-39 b,0.63,1.57,4.58,1.73,37.65,13.53,61.49,0.2,0.06
HATS-40 b,1.59,1.58,3.26,4.6,24.56,10.67,44.4,0.14,0.05
HATS-41 b,9.7,1.33,4.19,1.94,17.72,12.09,40.24,0.11,0.06
HATS-42 b,1.88,1.4,2.29,2.74,31.36,17.7,64.52,0.17,0.07
HATS-43 b,0.26,1.18,4.39,0.23,35.74,10.77,54.42,0.2,0.05
HATS-44 b,0.56,1.07,2.74,0.46,53.27,19.17,88.16,0.26,0.07
HATS-45 b,0.7,1.29,4.19,1.24,47.14,14.7,73.12,0.24,0.06
HATS-46 b,0.17,0.9,4.74,0.34,120.3,25.47,166.2,0.45,0.05
HATS-51 b,0.77,1.41,3.35,1.38,39.83,18.78,74.11,0.21,0.07
HATS-52 b,2.24,1.38,1.37,2.92,25.09,9.51,42.39,0.15,0.05
HATS-53 b,0.6,1.34,3.85,0.71,29.71,8.05,43.88,0.17,0.04
HATS-54 b,0.76,1.07,2.54,1.6,89.35,13.71,113.21,0.38,0.04
HATS-57 b,3.15,1.13,2.35,0.9,30.87,5.78,40.74,0.18,0.03
HATS-58 A b,1.03,1.1,4.22,1.99,80.54,16.73,109.96,0.36,0.05
HATS-59 b,0.81,1.13,5.42,0.37,31.14,11.8,52.63,0.18,0.05
HATS-60 b,0.66,1.15,3.56,1.26,67.31,10.34,85.33,0.32,0.03
HATS-61 b,3.4,1.2,7.82,0.51,16.25,7.23,29.89,0.1,0.04
HATS-63 b,0.96,1.21,3.06,0.88,36.81,6.89,48.53,0.2,0.03
HATS-64 b,0.96,1.68,4.91,2.37,23.51,9.58,41.14,0.14,0.05
HATS-65 b,0.82,1.5,3.11,1.62,27.24,6.31,38.01,0.16,0.03
HATS-66 b,5.33,1.41,3.14,3.61,14.46,6.54,26.77,0.09,0.04
HATS-67 b,1.45,1.68,1.61,5.24,15.51,4.43,23.33,0.1,0.02
HATS-68 b,1.29,1.23,3.59,2.09,49.44,6.7,60.85,0.26,0.03
HATS-70 b,12.9,1.38,1.89,13.21,14.29,6.96,27.54,0.09,0.04
HD 2685 b,1.18,1.44,4.13,2.01,24.78,4.01,31.49,0.15,0.02
HD 17156 b,3.51,1.1,21.22,0.2,12.94,4.53,21.09,0.08,0.03
HD 21749 b,0.07,0.25,35.61,0.01,64992.34,4424975.2,,0.98,0.02
HD 80606 b,4.38,1.07,111.44,0.02,12.0,4.48,20.14,0.08,0.03
HD 89345 b,0.11,0.66,11.81,0.33,270.25,16.14,298.11,0.65,0.01
HD 119130 b,0.08,0.24,16.98,0.09,252659.6,13062479.05,,0.99,0.01
HD 189733 b,1.13,1.13,2.22,0.46,26.06,3.11,31.25,0.15,0.02
HD 202772 A b,1.02,1.54,3.31,4.7,36.94,6.44,47.94,0.2,0.03
HD 209458 b,0.73,1.39,3.52,1.06,28.07,3.76,34.39,0.16,0.02
K2-19 b,0.19,0.69,7.92,0.15,154.87,23.68,196.34,0.52,0.04
K2-27 b,0.1,0.4,6.77,0.17,757.81,182.93,,0.84,0.03
K2-29 b,0.73,1.19,3.26,0.42,22.37,3.91,28.97,0.13,0.02
K2-30 b,0.58,1.04,4.1,0.32,44.25,10.44,62.64,0.23,0.04
K2-31 b,1.77,1.06,1.26,1.2,51.34,217.58,121.86,0.23,0.12
K2-34 b,1.78,1.25,3.0,1.9,66.05,51.04,153.1,0.29,0.12
K2-55 b,0.14,0.34,2.85,0.16,6721.51,100037.09,,0.93,0.04
K2-87 b,0.12,0.68,9.73,0.3,224.27,32.0,282.44,0.61,0.03
K2-97 b,1.1,0.95,8.41,1.64,37.08,13.79,62.32,0.2,0.06
K2-98 b,0.1,0.46,10.14,0.46,1104.43,492.28,,0.88,0.03
K2-99 b,0.97,1.05,18.25,0.51,18.1,5.68,28.29,0.11,0.03
K2-107 b,0.84,1.43,3.31,2.4,42.81,15.14,70.46,0.23,0.06
K2-113 b,1.28,1.08,5.82,0.47,64.43,26.31,113.11,0.3,0.08
K2-114 b,1.85,0.95,11.39,0.06,37.85,8.04,51.73,0.21,0.03
K2-115 b,0.84,1.08,20.27,0.05,17.02,6.99,30.05,0.1,0.04
K2-139 b,0.38,0.81,28.38,0.02,79.03,14.48,104.53,0.35,0.04
K2-140 b,0.93,1.09,6.57,0.27,27.14,4.5,34.74,0.16,0.02
K2-232 b,0.4,1.0,11.17,0.23,49.64,6.56,60.78,0.26,0.03
K2-236 b,0.08,0.51,19.49,0.14,285.87,18.8,318.37,0.67,0.01
K2-237 b,1.6,1.65,2.18,2.81,13.09,4.67,21.55,0.08,0.03
K2-238 b,0.86,1.3,3.2,1.47,44.9,18.44,78.47,0.23,0.07
K2-260 b,1.42,1.55,2.63,3.53,22.52,8.65,38.11,0.13,0.04
K2-261 b,0.22,0.85,11.63,0.33,121.13,11.9,141.65,0.46,0.02
K2-267 b,3.0,1.05,6.18,0.88,47.2,13.94,70.98,0.24,0.05
K2-287 b,0.32,0.85,14.89,0.12,72.13,6.75,83.64,0.33,0.02
K2-289 b,0.15,0.81,13.16,0.1,89.43,14.78,115.81,0.38,0.04
K2-290 c,0.77,1.01,48.37,0.05,26.68,9.69,44.16,0.15,0.05
KELT-2 A b,1.7,1.35,4.11,2.42,30.4,10.26,48.95,0.17,0.05
KELT-3 b,1.94,1.56,2.7,3.3,19.38,8.28,34.76,0.12,0.04
KELT-4 A b,0.9,1.7,2.99,2.5,21.74,5.19,30.79,0.13,0.03
KELT-6 b,0.52,1.3,7.85,0.82,44.17,14.34,69.94,0.23,0.06
KELT-7 b,1.39,1.6,2.73,4.33,21.08,7.0,33.65,0.13,0.04
KELT-8 b,0.66,1.62,3.24,1.37,27.74,10.35,46.09,0.16,0.05
KELT-10 b,0.68,1.4,4.17,0.82,23.62,5.72,33.47,0.14,0.03
KELT-15 b,1.31,1.74,3.33,2.37,25.95,15.37,52.34,0.15,0.07
KELT-16 b,2.75,1.42,0.97,8.21,25.19,8.47,40.27,0.15,0.04
KELT-17 b,1.31,1.52,3.08,4.33,27.92,9.45,44.62,0.16,0.04
KELT-18 b,1.18,1.57,2.87,4.28,26.73,5.53,36.18,0.16,0.03
KPS-1 b,1.09,1.03,1.71,1.0,65.95,29.41,120.19,0.3,0.09
Kepler-5 b,2.11,1.43,3.55,2.14,15.68,4.71,23.93,0.1,0.03
Kepler-6 b,0.67,1.3,3.23,1.02,39.18,4.44,46.7,0.21,0.02
Kepler-8 b,0.59,1.42,3.52,1.81,50.95,12.69,74.23,0.26,0.05
Kepler-9 b,0.25,0.84,19.24,0.07,69.03,23.17,111.47,0.32,0.07
Kepler-9 c,0.17,0.82,38.91,0.03,66.26,22.85,107.55,0.31,0.07
Kepler-13 A b,9.28,1.51,1.76,9.59,7.23,2.92,12.62,0.05,0.02
Kepler-14 b,8.4,1.14,6.79,1.33,17.03,7.7,31.49,0.1,0.04
Kepler-15 b,0.66,0.96,4.94,0.34,60.89,17.44,91.91,0.29,0.06
Kepler-16 (AB) b,0.33,0.75,228.78,0.0,88.44,8.08,104.82,0.38,0.02
Kepler-17 b,2.45,1.31,1.49,2.25,26.07,3.99,32.78,0.15,0.02
Kepler-25 c,0.08,0.46,12.72,0.27,506.36,28.01,554.56,0.78,0.01
Kepler-30 c,2.01,1.1,60.32,0.01,14.94,5.64,25.24,0.09,0.03
Kepler-30 d,0.07,0.78,143.34,0.0,68.87,15.95,97.29,0.32,0.05
Kepler-34 (AB) b,0.22,0.76,288.82,0.0,75.11,5.99,85.19,0.34,0.02
Kepler-35 (AB) b,0.13,0.73,131.46,0.01,73.8,7.61,86.71,0.34,0.02
Kepler-40 b,2.2,1.17,6.87,1.56,41.8,8.71,56.85,0.22,0.04
Kepler-41 b,0.56,1.29,1.86,2.32,77.83,10.27,95.97,0.35,0.03
Kepler-43 b,3.23,1.22,3.02,1.56,26.54,9.64,43.74,0.15,0.05
Kepler-44 b,1.0,1.09,3.25,1.27,66.29,15.61,94.07,0.31,0.05
Kepler-45 b,0.5,0.96,2.46,0.09,50.71,26.02,98.75,0.25,0.09
Kepler-46 b,0.88,0.81,33.6,0.02,74.96,20.73,112.49,0.34,0.06
Kepler-56 c,0.57,0.87,21.4,0.44,99.57,15.87,127.3,0.41,0.04
Kepler-74 b,0.63,0.96,7.34,0.33,61.57,7.2,73.85,0.3,0.02
Kepler-75 b,10.1,1.05,8.88,0.13,9.7,4.35,17.73,0.06,0.03
Kepler-76 b,2.01,1.36,1.54,4.8,34.04,14.49,60.75,0.19,0.06
Kepler-89 e,0.33,1.0,22.34,0.15,46.62,18.67,81.24,0.24,0.07
Kepler-91 b,0.81,1.37,6.25,3.91,61.11,14.05,86.24,0.3,0.05
Kepler-117 b,0.09,0.72,18.8,0.22,182.77,21.88,221.27,0.56,0.03
Kepler-117 c,1.84,1.1,50.79,0.06,12.69,4.74,21.25,0.08,0.03
Kepler-145 c,0.25,0.38,42.88,0.09,1913.63,21644.34,,0.91,0.03
Kepler-238 e,0.53,0.5,23.65,0.08,699.57,26100.26,,0.64,0.15
Kepler-279 c,0.16,0.38,35.74,0.11,3279.84,154243.8,,0.81,0.1
Kepler-279 d,0.12,0.28,54.41,0.07,53493.74,8905918.95,,0.91,0.07
Kepler-282 e,0.18,0.28,44.35,0.02,11155.55,362012.07,,0.91,0.07
Kepler-289 c,0.42,1.03,125.85,0.01,23.44,5.75,34.04,0.14,0.03
Kepler-328 b,0.09,0.2,34.92,0.03,26684.15,625753.39,,0.95,0.04
Kepler-328 c,0.12,0.48,71.31,0.01,641.19,13449.43,,0.63,0.15
Kepler-396 b,0.24,0.31,42.99,0.01,7517.4,436732.98,,0.87,0.09
Kepler-412 b,0.94,1.34,1.72,2.66,49.85,7.32,62.38,0.26,0.03
Kepler-413 (AB) b,0.21,0.39,66.26,0.0,1105.54,486.42,,0.87,0.04
Kepler-419 b,2.5,0.96,69.75,0.08,36.08,22.76,79.23,0.19,0.09
Kepler-420 A b,1.45,0.94,86.65,0.02,40.65,25.67,88.2,0.21,0.09
Kepler-422 b,0.43,1.15,7.89,0.36,44.17,18.43,78.07,0.23,0.07
Kepler-423 b,0.6,1.19,2.68,0.82,50.56,9.39,66.88,0.26,0.04
Kepler-424 b,1.03,0.89,3.31,0.5,87.44,26.71,136.08,0.37,0.07
Kepler-425 b,0.25,0.98,3.8,0.32,80.88,15.82,109.34,0.36,0.04
Kepler-427 b,0.29,1.23,10.29,0.37,60.9,33.15,120.53,0.28,0.1
Kepler-428 b,1.27,1.08,3.53,0.3,25.24,6.37,36.26,0.15,0.03
Kepler-432 b,5.41,1.14,52.5,0.16,8.98,3.67,15.81,0.06,0.02
Kepler-433 b,2.82,1.45,5.33,2.24,22.24,11.93,45.0,0.13,0.06
Kepler-434 b,2.86,1.13,12.87,0.23,30.19,22.24,70.01,0.16,0.09
Kepler-435 b,0.84,1.99,8.6,2.04,22.36,10.1,40.48,0.13,0.05
Kepler-447 b,1.37,1.65,7.79,0.21,51.5,233.54,123.51,0.22,0.13
Kepler-539 b,0.97,0.75,125.63,0.01,131.78,16.89,160.13,0.48,0.03
Kepler-1647 (AB) b,1.52,1.06,1107.59,0.0,11.14,2.52,15.45,0.07,0.02
Kepler-1656 b,0.15,0.45,31.58,0.08,752.14,23992.6,,0.77,0.07
Kepler-1657 b,1.93,0.99,141.24,0.01,29.74,13.71,55.5,0.17,0.06
MASCARA-1 b,3.7,1.5,2.15,9.53,27.08,18.97,61.13,0.15,0.08
NGTS-1 b,0.81,1.33,2.65,0.09,65.36,268.11,160.1,0.26,0.14
NGTS-2 b,0.74,1.6,4.51,1.57,25.4,8.53,40.92,0.15,0.04
NGTS-3 A b,2.38,1.48,1.68,1.97,32.36,25.48,75.94,0.17,0.09
OGLE-TR-10 b,0.62,1.25,3.1,1.12,54.23,20.04,90.79,0.27,0.07
OGLE-TR-56 b,1.39,1.36,1.21,5.04,43.7,12.35,65.63,0.23,0.05
OGLE-TR-111 b,0.54,1.02,4.01,0.24,41.82,7.42,54.61,0.23,0.03
OGLE-TR-113 b,1.26,1.09,1.43,0.73,46.25,5.8,56.0,0.24,0.02
OGLE-TR-132 b,1.18,1.2,1.69,3.45,65.79,23.14,108.13,0.31,0.07
OGLE-TR-182 b,1.01,1.13,3.98,0.75,46.5,25.77,93.32,0.23,0.09
OGLE-TR-211 b,1.03,1.36,3.68,2.03,40.62,16.49,70.86,0.22,0.07
POTS-1 b,2.31,0.94,3.16,0.11,41.27,12.94,64.33,0.22,0.05
Qatar-1 b,1.29,1.14,1.42,0.91,42.58,5.18,51.42,0.23,0.02
Qatar-2 b,2.49,1.25,1.34,0.75,10.36,2.3,14.32,0.07,0.01
Qatar-3 b,4.31,1.1,2.51,1.8,34.36,20.58,72.81,0.18,0.08
Qatar-4 b,6.1,1.14,1.81,0.83,22.54,12.9,47.08,0.13,0.06
Qatar-5 b,4.32,1.11,2.88,0.92,27.95,11.1,48.24,0.16,0.05
Qatar-6 b,0.67,1.06,3.51,0.23,34.08,12.38,56.62,0.19,0.05
Qatar-7 b,1.88,1.7,2.03,4.03,10.17,4.01,17.63,0.07,0.02
TOI 172,5.41,0.96,9.48,0.51,43.56,9.35,59.73,0.23,0.04
TrES-1 b,0.84,1.13,3.03,0.43,31.28,9.87,48.81,0.18,0.05
TrES-2 b,1.49,1.36,2.47,1.43,23.55,8.72,39.38,0.14,0.04
TrES-3 b,1.91,1.34,1.31,1.65,21.0,4.88,29.35,0.13,0.03
TrES-4 b,0.78,1.61,3.55,1.93,34.37,15.59,63.32,0.19,0.07
TrES-5 b,1.79,1.19,1.48,1.1,32.98,3.36,38.64,0.19,0.02
WASP-1 b,0.85,1.48,2.52,2.59,38.71,5.51,48.25,0.21,0.02
WASP-2 b,0.92,1.07,2.15,0.64,50.37,16.75,80.53,0.26,0.06
WASP-3 b,2.43,1.42,2.72,3.69,27.65,14.97,55.74,0.16,0.07
WASP-4 b,1.18,1.33,1.34,1.7,49.75,37.59,114.07,0.24,0.11
WASP-5 b,1.58,1.09,1.63,1.93,68.23,16.94,98.09,0.32,0.05
WASP-6 b,0.37,1.03,3.36,0.33,73.66,22.91,115.18,0.33,0.07
WASP-7 b,0.96,1.33,4.95,1.11,56.35,14.05,81.31,0.28,0.05
WASP-8 b,2.54,1.13,8.16,0.21,18.26,7.19,31.42,0.11,0.04
WASP-10 b,3.15,1.08,3.09,0.2,20.19,4.54,27.94,0.12,0.02
WASP-11 b,0.79,1.11,3.72,0.27,32.42,14.83,60.16,0.18,0.06
WASP-12 b,1.47,1.9,1.09,8.93,13.7,3.83,20.42,0.09,0.02
WASP-14 b,8.84,1.38,2.24,3.27,11.34,5.42,21.56,0.07,0.03
WASP-16 b,1.24,1.22,3.12,0.95,34.4,14.26,60.52,0.19,0.06
WASP-17 b,0.78,1.87,3.74,1.89,30.62,19.7,61.43,0.17,0.07
WASP-18 b,11.44,1.2,0.94,8.33,22.14,9.02,38.59,0.13,0.05
WASP-19 b,1.07,1.39,0.79,4.42,47.81,5.72,57.56,0.25,0.02
WASP-22 b,0.67,1.23,3.53,1.11,54.19,22.81,95.82,0.27,0.08
WASP-23 b,0.88,0.96,2.94,0.36,58.32,14.66,84.54,0.29,0.05
WASP-24 b,1.24,1.38,2.34,2.53,38.8,18.31,73.04,0.21,0.07
WASP-25 b,0.44,1.07,3.76,0.38,54.53,19.58,90.02,0.27,0.07
WASP-26 b,0.85,1.21,2.76,1.52,57.56,25.62,104.54,0.28,0.08
WASP-28 b,0.91,1.21,3.41,1.04,42.06,6.94,53.91,0.23,0.03
WASP-29 b,0.23,0.77,3.92,0.19,126.69,34.42,189.11,0.46,0.06
WASP-32 b,2.63,0.96,2.72,1.01,56.51,87.05,123.2,0.26,0.11
WASP-34 b,0.56,1.0,4.32,0.39,60.66,20.41,97.17,0.29,0.07
WASP-35 b,0.71,1.3,3.16,0.99,37.62,9.75,54.8,0.21,0.04
WASP-36 b,2.36,1.33,1.54,2.07,22.49,3.9,29.08,0.14,0.02
WASP-37 b,1.8,1.16,3.58,0.7,28.05,10.22,46.61,0.16,0.05
WASP-38 b,3.44,1.23,6.87,0.73,15.55,6.51,27.5,0.1,0.04
WASP-39 b,0.28,1.27,4.06,0.36,40.51,8.28,54.48,0.22,0.03
WASP-40 b,0.62,1.02,3.04,0.49,59.88,14.74,86.19,0.29,0.05
WASP-41 b,0.85,1.1,3.05,0.5,38.78,9.68,55.81,0.21,0.04
WASP-42 b,0.53,1.12,4.98,0.25,26.45,6.56,37.87,0.15,0.03
WASP-43 b,1.78,0.93,0.81,0.82,80.35,27.49,130.63,0.35,0.07
WASP-44 b,0.89,1.14,2.42,0.75,45.18,18.12,78.77,0.23,0.07
WASP-45 b,1.04,1.14,3.13,0.48,37.1,19.41,73.24,0.2,0.08
WASP-46 b,1.91,1.17,1.43,1.64,44.63,7.66,57.73,0.24,0.03
WASP-47 b,1.14,1.13,4.16,0.56,48.59,162.99,112.66,0.23,0.11
WASP-48 b,0.8,1.5,2.14,3.17,50.25,23.83,92.79,0.25,0.08
WASP-50 b,1.65,1.22,1.96,0.97,29.83,12.39,52.8,0.17,0.06
WASP-51 b,0.83,1.44,2.81,1.9,39.73,16.2,69.56,0.21,0.07
WASP-52 b,0.46,1.27,1.75,0.65,42.43,4.79,50.57,0.23,0.02
WASP-53 b,2.13,1.07,3.31,0.28,22.45,7.29,35.52,0.13,0.04
WASP-54 b,0.59,1.58,3.69,2.29,50.93,19.6,86.43,0.26,0.07
WASP-55 b,0.61,1.33,4.47,0.62,33.52,14.2,59.8,0.18,0.06
WASP-56 b,0.45,0.94,4.62,0.47,88.09,26.9,137.02,0.37,0.07
WASP-57 b,0.64,1.05,2.84,0.73,68.89,12.2,90.19,0.32,0.04
WASP-58 b,0.97,1.43,5.02,0.66,24.98,12.35,48.17,0.14,0.06
WASP-59 b,0.86,0.78,7.92,0.04,110.25,41.53,185.86,0.42,0.09
WASP-60 b,0.55,0.88,4.3,0.68,118.14,52.02,210.49,0.43,0.1
WASP-61 b,2.68,1.41,3.86,1.7,27.41,17.6,60.66,0.15,0.08
WASP-62 b,0.52,1.32,4.41,0.87,43.66,11.15,63.25,0.23,0.05
WASP-64 b,1.27,1.27,1.57,1.67,38.27,6.51,49.42,0.21,0.03
WASP-65 b,1.55,1.11,2.31,1.1,49.22,12.55,71.44,0.25,0.05
WASP-66 b,2.35,1.4,4.09,2.42,34.39,26.46,80.86,0.18,0.09
WASP-67 b,0.43,1.15,4.61,0.26,37.29,15.5,65.7,0.2,0.06
WASP-68 b,1.08,1.32,5.08,1.24,34.8,16.21,64.92,0.19,0.07
WASP-69 b,0.29,1.11,3.87,0.22,38.02,8.42,52.43,0.21,0.04
WASP-70 A b,0.59,1.16,3.71,0.86,56.5,13.94,81.43,0.28,0.05
WASP-71 b,1.39,1.18,2.9,2.54,58.44,23.02,100.13,0.28,0.08
WASP-72 b,2.3,1.29,2.22,6.47,39.53,23.43,83.36,0.21,0.09
WASP-73 b,2.86,1.42,4.09,3.47,28.67,18.4,62.87,0.16,0.08
WASP-74 b,0.72,1.36,2.14,2.33,57.06,14.74,83.28,0.28,0.05
WASP-75 b,1.07,1.27,2.48,1.92,46.49,7.89,60.02,0.24,0.03
WASP-76 b,0.92,1.83,1.81,5.14,25.76,4.33,33.19,0.15,0.02
WASP-77 A b,2.29,1.38,1.36,2.1,21.64,9.01,38.29,0.13,0.05
WASP-78 b,1.11,1.93,2.18,5.97,42.61,47.54,101.22,0.21,0.11
WASP-79 b,0.85,1.67,3.66,2.05,28.5,12.16,50.99,0.16,0.06
WASP-80 b,0.54,1.0,3.07,0.11,29.66,7.41,42.54,0.17,0.04
WASP-81 b,0.73,1.43,2.72,1.57,36.7,5.85,46.71,0.2,0.03
WASP-82 b,1.17,1.62,2.71,4.77,29.21,11.2,49.57,0.17,0.05
WASP-83 b,0.3,1.04,4.97,0.36,68.22,13.49,91.76,0.32,0.04
WASP-84 b,0.69,0.94,8.52,0.09,45.82,7.73,59.33,0.24,0.03
WASP-85 A b,1.26,1.24,2.66,0.99,29.42,4.9,37.83,0.17,0.02
WASP-86 b,0.95,1.78,5.03,2.38,23.69,9.59,41.45,0.14,0.05
WASP-87 A b,2.21,1.38,1.68,6.48,29.72,7.9,43.48,0.17,0.04
WASP-89 b,5.9,1.04,3.36,0.37,22.69,8.62,38.29,0.13,0.04
WASP-90 b,0.63,1.63,3.92,2.6,45.18,9.73,62.12,0.24,0.04
WASP-91 b,1.34,1.03,2.8,0.39,40.11,9.8,57.33,0.22,0.04
WASP-92 b,0.8,1.46,2.17,2.83,45.74,9.01,61.31,0.24,0.04
WASP-93 b,1.47,1.6,2.73,3.22,19.85,7.76,34.03,0.12,0.04
WASP-94 A b,0.5,1.58,3.95,1.29,40.83,16.83,70.7,0.22,0.07
WASP-95 b,1.44,1.23,2.18,1.84,42.92,14.91,69.77,0.23,0.06
WASP-97 b,1.36,1.14,2.07,1.33,51.1,12.37,72.66,0.26,0.05
WASP-98 b,0.92,1.14,2.96,0.43,25.76,5.97,35.99,0.15,0.03
WASP-99 b,2.43,1.02,5.75,0.92,56.67,16.19,85.66,0.28,0.06
WASP-100 b,1.26,1.33,2.85,3.28,46.54,22.02,86.7,0.24,0.08
WASP-101 b,0.51,1.43,3.59,1.36,50.33,12.32,72.29,0.26,0.05
WASP-102 b,0.62,1.26,2.71,1.68,64.27,5.47,73.44,0.31,0.02
WASP-103 b,1.49,1.53,0.93,9.0,31.1,7.03,43.18,0.18,0.03
WASP-104 b,1.27,1.14,1.76,1.19,50.87,7.68,64.03,0.26,0.03
WASP-105 b,1.8,0.96,7.87,0.12,37.56,9.53,54.18,0.21,0.04
WASP-107 b,0.12,0.94,5.72,0.07,46.55,9.3,62.92,0.24,0.04
WASP-108 b,1.17,1.22,2.68,1.49,45.69,7.35,58.25,0.24,0.03
WASP-109 b,0.91,1.44,3.32,1.87,31.73,7.8,45.38,0.18,0.04
WASP-110 b,0.52,1.24,3.78,0.39,26.28,7.44,39.32,0.15,0.04
WASP-111 b,1.85,1.44,2.31,4.6,27.25,9.79,44.93,0.16,0.05
WASP-112 b,0.88,1.19,3.04,0.84,39.81,8.56,54.57,0.22,0.04
WASP-114 b,1.77,1.34,1.55,3.84,36.6,8.94,52.24,0.2,0.04
WASP-117 b,0.3,1.06,10.02,0.28,55.84,14.28,81.23,0.28,0.05
WASP-118 b,0.51,1.44,4.05,2.01,63.14,6.46,72.79,0.31,0.02
WASP-119 b,1.23,1.4,2.5,1.37,32.47,18.2,66.15,0.18,0.07
WASP-120 b,4.85,1.47,3.61,2.81,13.12,6.04,24.42,0.08,0.03
WASP-121 b,1.18,1.86,1.27,7.03,20.64,4.24,28.34,0.13,0.02
WASP-122 b,1.28,1.74,1.71,3.36,12.48,3.49,18.62,0.08,0.02
WASP-123 b,0.9,1.32,2.98,1.2,32.98,8.06,47.14,0.19,0.04
WASP-124 b,0.6,1.24,3.37,0.85,44.23,6.27,55.14,0.24,0.03
WASP-129 b,1.0,0.93,5.75,0.31,64.25,10.39,82.31,0.31,0.03
WASP-130 b,1.23,0.89,11.55,0.11,57.99,11.67,78.29,0.29,0.04
WASP-132 b,0.41,0.87,7.13,0.08,57.35,10.94,76.51,0.28,0.04
WASP-133 b,1.16,1.21,2.18,2.29,58.22,9.61,74.77,0.29,0.03
WASP-134 b,1.41,0.99,10.15,0.19,35.7,13.41,60.02,0.2,0.06
WASP-135 b,1.9,1.3,1.4,1.99,29.96,11.36,50.65,0.17,0.05
WASP-136 b,1.51,1.38,5.22,2.11,31.53,15.49,60.46,0.17,0.07
WASP-137 b,0.68,1.27,3.91,1.73,60.7,15.61,88.89,0.29,0.05
WASP-138 b,1.22,1.09,3.63,1.44,66.84,11.85,87.44,0.32,0.04
WASP-139 b,0.12,0.8,5.92,0.16,123.56,21.23,160.62,0.46,0.04
WASP-140 b,2.44,1.44,2.24,0.68,28.84,20.69,65.72,0.16,0.08
WASP-141 b,2.69,1.21,3.31,1.27,27.27,11.26,48.03,0.16,0.05
WASP-142 b,0.84,1.53,2.05,3.57,43.84,9.26,59.91,0.23,0.04
WASP-143 b,0.72,1.23,3.78,0.62,29.16,6.59,40.53,0.17,0.03
WASP-145 A b,0.89,0.9,1.77,0.48,87.79,15.2,114.5,0.38,0.04
WASP-146 b,1.11,1.23,3.4,1.41,43.15,12.26,64.96,0.23,0.05
WASP-156 b,0.13,0.51,3.84,0.2,376.54,43.71,454.36,0.72,0.02
WASP-157 b,0.58,1.0,3.95,0.66,64.12,11.25,83.69,0.31,0.04
WASP-158 b,2.79,1.07,3.66,1.44,42.84,25.37,91.06,0.22,0.09
WASP-159 b,0.55,1.38,3.84,2.65,71.33,14.15,95.82,0.33,0.04
WASP-160 B b,0.28,1.09,3.77,0.36,62.53,11.34,82.2,0.3,0.04
WASP-161 b,2.49,1.14,5.41,1.33,39.03,11.85,60.27,0.21,0.05
WASP-162 b,5.2,1.0,9.62,0.17,23.11,10.06,41.76,0.14,0.05
WASP-163 b,1.87,1.2,1.61,1.62,38.19,15.21,65.94,0.21,0.06
WASP-164 b,2.13,1.13,1.78,1.52,49.59,9.35,65.83,0.26,0.04
WASP-165 b,0.66,1.26,3.47,1.59,63.09,26.83,111.71,0.3,0.08
WASP-170 b,1.6,1.1,2.34,0.94,46.06,16.92,76.68,0.24,0.06
WASP-173 A b,3.69,1.2,1.39,2.78,36.99,10.71,55.76,0.2,0.05
WASP-189 b,2.13,1.37,2.72,11.02,49.68,13.02,72.37,0.25,0.05
WTS-1 b,4.01,1.49,3.35,1.13,17.63,9.8,36.1,0.11,0.05
WTS-2 b,1.12,1.36,1.02,1.25,24.35,7.47,37.43,0.14,0.04
XO-1 b,0.83,1.14,3.94,0.44,31.48,10.93,51.23,0.18,0.05
XO-2 b,0.57,0.99,2.62,0.72,78.56,8.02,92.37,0.35,0.02
XO-3 b,7.29,1.41,3.19,2.52,13.91,7.22,27.8,0.09,0.04
XO-4 b,1.42,1.25,4.13,1.44,35.23,11.88,56.45,0.19,0.05
XO-5 b,1.19,1.14,4.19,0.51,27.26,5.58,36.85,0.16,0.03

